Gaia17biu/SN 2017egm in NGC 3191: The closest hydrogen-poor superluminous supernova to date is in a "normal", massive, metal-rich spiral galaxy

Hydrogen-poor superluminous supernovae (SLSNe-I) have been predominantly found in low-metallicity, star-forming dwarf galaxies. Here we identify Gaia17biu/SN 2017egm as an SLSN-I occurring in a "normal" spiral galaxy (NGC 3191) in terms of stellar mass (several times 10^10 M_sun) and metallicity (roughly Solar). At redshift z=0.031, Gaia17biu is also the lowest redshift SLSN-I to date, and the absence of a larger population of SLSNe-I in dwarf galaxies of similar redshift suggests that metallicity is likely less important to the production of SLSNe-I than previously believed. With the smallest distance and highest apparent brightness for an SLSN-I, we are able to study Gaia17biu in unprecedented detail. Its pre-peak near-ultraviolet to optical color is similar to that of Gaia16apd and among the bluest observed for an SLSN-I while its peak luminosity (M_g = -21 mag) is substantially lower than Gaia16apd. Thanks to the high signal-to-noise ratios of our spectra, we identify several new spectroscopic features that may help to probe the properties of these enigmatic explosions. We detect polarization at the ~0.5% level that is not strongly dependent on wavelength, suggesting a modest, global departure from spherical symmetry. In addition, we put the tightest upper limit yet on the radio luminosity of an SLSN-I with <5.4x10^26 erg/s/Hz (at 10 GHz), which is almost a factor of 40 better than previous upper limits and one of the few measured at an early stage in the evolution of an SLSN-I. This limit largely rules out an association of this SLSNe-I with known populations of gamma-ray burst (GRB) like central engines.

==> anc/BgVri.txt <==
         Date             JD      Phase           B    err        g    err        V    err        r    err        i    err         Inst
2017-05-16.29     2457889.79     -35.43         NaN    NaN      NaN    NaN   >19.090  0.00      NaN    NaN      NaN    NaN           AS
2017-05-18.31     2457891.81     -33.47         NaN    NaN      NaN    NaN   >18.760  0.00      NaN    NaN      NaN    NaN           AS
2017-05-20.26     2457893.76     -31.58         NaN    NaN      NaN    NaN   17.360  0.140      NaN    NaN      NaN    NaN           AS
2017-05-21.30     2457894.80     -30.56         NaN    NaN      NaN    NaN   18.710  0.500      NaN    NaN      NaN    NaN           AS
2017-05-22.26     2457895.76     -29.63         NaN    NaN      NaN    NaN   16.970  0.110      NaN    NaN      NaN    NaN           AS
2017-05-24.33     2457897.83     -27.63         NaN    NaN      NaN    NaN   16.800  0.120      NaN    NaN      NaN    NaN           AS
2017-05-25.25     2457898.75     -26.73         NaN    NaN      NaN    NaN   16.860  0.100      NaN    NaN      NaN    NaN           AS
2017-05-26.25     2457899.75     -25.76         NaN    NaN      NaN    NaN   16.210  0.070      NaN    NaN      NaN    NaN           AS
2017-05-27.28     2457900.78     -24.77         NaN    NaN      NaN    NaN   16.380  0.080      NaN    NaN      NaN    NaN           AS
2017-05-28.16     2457901.66     -23.91         NaN    NaN   16.123  0.057      NaN    NaN   16.354  0.051   16.529  0.069           Io
2017-05-29.16     2457902.66     -22.94      16.060  0.034      NaN    NaN   16.136  0.043   16.296  0.035   16.461  0.055          LCO
2017-05-29.18     2457902.68     -22.92         NaN    NaN   16.014  0.058      NaN    NaN   16.187  0.057      NaN    NaN           Io
2017-05-30.16     2457903.66     -21.97         NaN    NaN   16.057  0.153      NaN    NaN      NaN    NaN      NaN    NaN           Io
2017-05-31.90     2457905.40     -20.29      15.895  0.096   15.796  0.028   15.899  0.051   16.103  0.023   16.350  0.041           LT
2017-06-01.18     2457905.68     -20.01      16.008  0.159   15.881  0.102   15.849  0.031   16.063  0.065   16.232  0.086     DN,Io,PO
2017-06-02.20     2457906.70     -19.02      15.800  0.029   15.745  0.043   15.780  0.030   15.958  0.041   16.119  0.046           PO
2017-06-02.25     2457906.75     -18.97         NaN    NaN   15.797  0.062      NaN    NaN   15.983  0.059   16.120  0.076           Io
2017-06-03.20     2457907.70     -18.05      15.806  0.031   15.748  0.024   15.775  0.023   15.947  0.037   16.067  0.047           PO
2017-06-04.20     2457908.70     -17.08      15.766  0.031   15.685  0.045   15.724  0.025   15.879  0.045   15.944  0.087           PO
2017-06-04.31     2457908.81     -16.98         NaN    NaN   15.645  0.076      NaN    NaN      NaN    NaN      NaN    NaN           Io
2017-06-05.20     2457909.70     -16.11      15.673  0.070      NaN    NaN   15.592  0.061   15.826  0.091   15.996  0.106           DN
2017-06-05.21     2457909.71     -16.10      15.715  0.027   15.626  0.036   15.644  0.029   15.818  0.038   15.969  0.044           PO
2017-06-05.94     2457910.44     -15.39         NaN    NaN   15.510  0.030   15.569  0.052   15.731  0.024   15.975  0.037           LT
2017-06-06.20     2457910.70     -15.14      15.610  0.070      NaN    NaN   15.582  0.059   15.821  0.090   15.926  0.115           DN
2017-06-06.22     2457910.72     -15.12      15.652  0.029   15.573  0.032   15.565  0.031   15.756  0.049   15.884  0.050           PO
2017-06-07.19     2457911.69     -14.18      15.549  0.078      NaN    NaN   15.447  0.071   15.685  0.093   15.940  0.123           DN
2017-06-07.22     2457911.72     -14.15      15.587  0.033   15.483  0.038   15.495  0.027   15.666  0.029   15.816  0.048           PO
2017-06-08.96     2457913.46     -12.47      15.471  0.142   15.314  0.052   15.359  0.053      NaN    NaN      NaN    NaN           LT
2017-06-09.13     2457913.63     -12.30      15.347  0.094      NaN    NaN   15.413  0.078   15.576  0.078      NaN    NaN          LCO
2017-06-09.20     2457913.70     -12.23      15.409  0.072      NaN    NaN   15.354  0.077   15.515  0.089   15.762  0.115           DN
2017-06-10.17     2457914.67     -11.29         NaN    NaN   15.274  0.069      NaN    NaN   15.450  0.062   15.616  0.086           Io
2017-06-10.18     2457914.68     -11.28      15.366  0.079      NaN    NaN   15.265  0.058   15.450  0.083   15.708  0.088           DN
2017-06-10.20     2457914.70     -11.26      15.326  0.026   15.262  0.043   15.259  0.035   15.430  0.055   15.585  0.059           PO
2017-06-11.17     2457915.67     -10.32         NaN    NaN      NaN    NaN   15.202  0.042   15.394  0.038   15.528  0.056          LCO
2017-06-11.18     2457915.68     -10.31      15.238  0.068      NaN    NaN   15.158  0.056   15.361  0.081   15.610  0.081           DN
2017-06-11.20     2457915.70     -10.29         NaN    NaN   15.175  0.063      NaN    NaN   15.361  0.053   15.543  0.066           Io
2017-06-11.20     2457915.70     -10.29      15.262  0.026   15.196  0.036   15.211  0.039   15.407  0.039   15.558  0.048           PO
2017-06-11.90     2457916.40      -9.61      15.247  0.150   15.076  0.025   15.141  0.050   15.356  0.031   15.589  0.032           LT
2017-06-12.17     2457916.67      -9.35         NaN    NaN      NaN    NaN   15.140  0.070   15.270  0.040   15.439  0.065           PO
2017-06-12.20     2457916.70      -9.32      15.192  0.072      NaN    NaN   15.117  0.053   15.386  0.078   15.525  0.087           DN
2017-06-13.19     2457917.69      -8.36         NaN    NaN   15.034  0.060      NaN    NaN   15.306  0.065   15.431  0.065           Io
2017-06-13.19     2457917.69      -8.36      15.117  0.064      NaN    NaN   14.895  0.069   15.298  0.079   15.567  0.097           DN
2017-06-13.20     2457917.70      -8.35      15.105  0.029   15.015  0.057   15.029  0.037   15.204  0.069   15.427  0.044           PO
2017-06-14.20     2457918.70      -7.38      15.042  0.026   14.950  0.037   15.012  0.057   15.147  0.044   15.338  0.046           PO
2017-06-14.20     2457918.70      -7.38         NaN    NaN   14.987  0.064      NaN    NaN   15.195  0.056   15.390  0.067           Io
2017-06-14.20     2457918.70      -7.37      15.073  0.072      NaN    NaN   14.944  0.060   15.154  0.074   15.406  0.097           DN
2017-06-15.18     2457919.68      -6.43         NaN    NaN   14.902  0.055      NaN    NaN   15.096  0.054   15.247  0.063           Io
2017-06-15.18     2457919.68      -6.43      14.979  0.070      NaN    NaN   14.903  0.048   15.117  0.068   15.260  0.074           DN
2017-06-15.21     2457919.71      -6.40      14.974  0.026   14.899  0.042   14.945  0.044   15.152  0.067   15.301  0.044           PO
2017-06-16.18     2457920.68      -5.46         NaN    NaN   14.855  0.059      NaN    NaN   15.073  0.058   15.287  0.074           Io
2017-06-16.18     2457920.68      -5.46      14.957  0.078      NaN    NaN   14.848  0.055   15.079  0.082   15.312  0.067           DN
2017-06-16.22     2457920.72      -5.42      14.925  0.027   14.882  0.028   14.902  0.026   15.086  0.040   15.262  0.054           PO
2017-06-17.17     2457921.67      -4.50         NaN    NaN   14.796  0.057      NaN    NaN   14.999  0.052   15.242  0.061           Io
2017-06-17.18     2457921.68      -4.49      14.877  0.081      NaN    NaN   14.776  0.059   15.001  0.087   15.131  0.067           DN
2017-06-17.22     2457921.72      -4.45      14.855  0.028   14.845  0.031   14.884  0.033      NaN    NaN      NaN    NaN           PO
2017-06-18.17     2457922.67      -3.53      14.830  0.039      NaN    NaN   14.777  0.030      NaN    NaN      NaN    NaN           PO
2017-06-18.18     2457922.68      -3.52      14.909  0.085      NaN    NaN   14.778  0.056   14.984  0.082   15.188  0.071           DN
2017-06-18.20     2457922.70      -3.49         NaN    NaN   14.798  0.068      NaN    NaN   14.963  0.061   15.150  0.080           Io
2017-06-20.20     2457924.70      -1.56      14.805  0.027   14.720  0.034   14.746  0.039   14.934  0.040   15.099  0.050           PO
2017-06-21.19     2457925.69      -0.60      14.680  0.070      NaN    NaN   14.770  0.030      NaN    NaN      NaN    NaN           Ni
2017-06-21.22     2457925.72      -0.57      14.780  0.028   14.714  0.031   14.726  0.024   14.911  0.045   15.094  0.042           PO
2017-06-22.22     2457926.72       0.40      14.799  0.027   14.719  0.032   14.726  0.048   14.873  0.042   15.041  0.044           PO
2017-06-23.22     2457927.72       1.37      14.865  0.026   14.765  0.060   14.770  0.040   14.934  0.040   15.095  0.046           PO
2017-06-24.19     2457928.69       2.31      14.840  0.150      NaN    NaN   14.760  0.040      NaN    NaN      NaN    NaN           Ni
2017-06-24.21     2457928.71       2.34      14.858  0.026   14.763  0.032   14.743  0.025   14.917  0.046   15.044  0.043           PO
2017-06-25.22     2457929.72       3.31      14.888  0.028   14.785  0.031   14.761  0.031   14.856  0.019   15.022  0.050           PO
2017-06-26.21     2457930.71       4.28      14.928  0.030   14.825  0.030   14.813  0.037   14.960  0.037   15.110  0.046           PO
2017-06-27.22     2457931.72       5.26      14.929  0.028   14.828  0.030   14.806  0.029   14.955  0.040   15.098  0.044           PO
2017-06-28.21     2457932.71       6.22      14.959  0.026   14.853  0.029   14.839  0.038   14.945  0.045   15.116  0.046           PO
2017-06-29.21     2457933.71       7.19      14.987  0.026   14.853  0.033   14.893  0.043   14.934  0.040   15.112  0.059           PO
2017-06-30.21     2457934.71       8.16      15.015  0.030   14.875  0.033   14.868  0.030   14.955  0.039   15.090  0.043           PO
2017-07-01.21     2457935.71       9.13      15.011  0.026   14.895  0.026   14.880  0.027   14.984  0.038   15.120  0.048           PO
2017-07-02.21     2457936.71      10.10      15.030  0.032   14.919  0.030   14.905  0.030      NaN    NaN   15.126  0.044           PO
2017-07-03.21     2457937.71      11.07         NaN    NaN   14.936  0.027   14.913  0.030      NaN    NaN   15.084  0.044           PO
2017-07-04.21     2457938.71      12.04      15.071  0.030   14.951  0.035   14.938  0.038   14.992  0.046   15.112  0.047           PO
2017-07-05.21     2457939.71      13.01      15.051  0.032   14.953  0.025   14.926  0.030   14.961  0.027   15.095  0.051           PO
2017-07-06.21     2457940.71      13.98      15.083  0.031   14.995  0.030   14.950  0.036   14.994  0.028   15.120  0.045           PO
2017-07-07.21     2457941.71      14.95      15.099  0.036      NaN    NaN      NaN    NaN      NaN    NaN      NaN    NaN           PO
2017-07-08.20     2457942.70      15.91      15.118  0.025   15.000  0.020   14.974  0.029   15.005  0.078   15.150  0.035           PO
2017-07-09.20     2457943.70      16.88      15.142  0.036   15.069  0.018   15.025  0.041   15.059  0.036   15.145  0.046           PO
2017-07-10.20     2457944.70      17.85      15.149  0.035   15.052  0.028   15.022  0.031   15.075  0.039   15.167  0.046           PO


==> anc/TRL.txt <==
Phase     T_BB Error_T   R_BB Error_R   L_BB Error_L
(days)    (10^3 K)       (10^12 m)      (10^44 erg/s)
-18.90    16.90  0.35    12.15  0.52    0.86  0.10
-18.05    16.45  0.33    12.65  0.51    0.83  0.10
-17.12    15.83  0.41    13.47  0.73    0.81  0.12
-17.08    16.12  0.37    13.21  0.64    0.84  0.11
-16.98    16.04  0.38    13.36  0.68    0.84  0.12
-16.13    16.08  0.31    13.62  0.56    0.88  0.10
-16.11    15.87  0.34    13.89  0.64    0.87  0.11
-16.10    15.96  0.34    13.71  0.59    0.87  0.10
-15.39    15.76  0.29    14.34  0.54    0.90  0.09
-15.14    15.77  0.31    14.40  0.58    0.91  0.10
-15.12    15.83  0.28    14.29  0.53    0.91  0.09
-14.18    15.61  0.33    15.13  0.67    0.97  0.12
-14.15    15.67  0.29    15.00  0.57    0.97  0.10
-13.32    15.44  0.30    15.83  0.63    1.02  0.11
-13.00    15.55  0.35    15.80  0.73    1.04  0.13
-12.67    15.43  0.30    16.24  0.69    1.06  0.12
-12.47    15.43  0.31    16.31  0.72    1.07  0.13
-12.30    15.32  0.28    16.64  0.65    1.09  0.12
-12.23    15.36  0.31    16.57  0.70    1.09  0.13
-11.29    15.21  0.26    17.34  0.66    1.15  0.12
-11.28    15.23  0.29    17.28  0.72    1.15  0.13
-11.26    15.17  0.25    17.45  0.60    1.15  0.11
-10.94    15.13  0.27    17.76  0.66    1.18  0.12
-10.32    14.98  0.27    18.27  0.69    1.20  0.12
-10.31    14.92  0.24    18.44  0.66    1.20  0.12
-10.29    14.99  0.23    18.25  0.62    1.20  0.11
 -9.58    14.86  0.29    18.79  0.80    1.23  0.14
 -9.35    14.69  0.28    19.34  0.81    1.24  0.14
 -9.32    14.70  0.26    19.31  0.76    1.24  0.13
 -8.36    14.34  0.22    20.73  0.69    1.29  0.12
 -8.35    14.35  0.23    20.70  0.71    1.29  0.12
 -7.38    14.16  0.19    21.70  0.69    1.35  0.11
 -7.37    14.15  0.20    21.72  0.67    1.35  0.11
 -6.49    13.90  0.19    22.95  0.72    1.40  0.12
 -6.43    14.00  0.19    22.80  0.66    1.42  0.11
 -6.40    14.03  0.20    22.70  0.72    1.42  0.12
 -6.24    13.89  0.21    23.09  0.81    1.42  0.13
 -5.46    14.06  0.23    23.25  0.90    1.50  0.15
 -5.42    14.07  0.20    23.22  0.72    1.51  0.13
 -5.36    14.24  0.20    22.91  0.71    1.54  0.13
 -4.50    13.98  0.20    24.09  0.80    1.58  0.14
 -4.49    13.96  0.18    24.17  0.71    1.58  0.12
 -4.45    14.01  0.19    24.00  0.69    1.58  0.12
 -3.56    13.84  0.17    24.87  0.72    1.62  0.12
 -3.53    13.82  0.19    24.99  0.77    1.62  0.13
 -3.52    13.90  0.24    24.61  1.01    1.61  0.17
 -3.49    13.84  0.21    24.87  0.89    1.62  0.15
 -3.34    13.89  0.20    24.89  0.84    1.64  0.14
 -1.78    13.24  0.16    26.93  0.74    1.59  0.12
 -1.50    13.19  0.15    27.10  0.68    1.59  0.11
 -0.82    12.95  0.14    27.89  0.68    1.56  0.10
 -0.57    12.86  0.15    28.22  0.74    1.55  0.11
 -0.14    12.69  0.15    28.69  0.75    1.52  0.11
  0.40    12.62  0.14    28.80  0.73    1.50  0.10
  0.88    12.58  0.13    28.67  0.72    1.47  0.10
  1.37    12.52  0.14    28.51  0.77    1.42  0.10
  2.34    12.26  0.13    29.22  0.74    1.37  0.09
  2.82    12.19  0.11    29.15  0.59    1.34  0.07
  3.03    12.11  0.13    29.43  0.75    1.33  0.09
  3.31    12.01  0.11    29.76  0.66    1.31  0.08
  4.28    11.83  0.10    29.93  0.64    1.25  0.07
  5.26    11.52  0.12    31.01  0.75    1.21  0.08
  6.22    11.30  0.10    31.62  0.67    1.16  0.06
  6.52    11.32  0.11    31.33  0.75    1.15  0.07
  6.72    11.08  0.10    32.59  0.73    1.14  0.07
  7.19    11.10  0.10    32.14  0.75    1.12  0.07
  8.16    10.95  0.10    32.50  0.71    1.08  0.06
  8.45    10.90  0.08    32.66  0.56    1.07  0.05
  8.91    10.88  0.08    32.49  0.61    1.05  0.05
  9.13    10.83  0.09    32.76  0.62    1.05  0.05
  9.79    10.76  0.07    32.82  0.59    1.03  0.05


==> anc/uvw2uvm2uvw1uvu.txt <==
         Date             JD      Phase        uvw2    err     uvm2    err     uvw1    err      uvu    err   Inst
2017-06-02.32     2457906.82     -18.90      14.131  0.042   13.900  0.042   13.991  0.043   14.419  0.045   UVOT
2017-06-04.15     2457908.65     -17.12      14.204  0.049   14.015  0.048   14.043  0.052   14.349  0.059   UVOT
2017-06-05.18     2457909.68     -16.13      14.131  0.044   13.867  0.042   13.954  0.045   14.325  0.049   UVOT
2017-06-08.08     2457912.58     -13.32      14.037  0.050      NaN    NaN      NaN    NaN   14.114  0.033   UVOT
2017-06-08.41     2457912.91     -13.00      13.999  0.048      NaN    NaN      NaN    NaN   14.102  0.033   UVOT
2017-06-08.75     2457913.25     -12.67      13.977  0.049      NaN    NaN      NaN    NaN   14.039  0.033   UVOT
2017-06-10.53     2457915.03     -10.94      13.889  0.042   13.568  0.041   13.639  0.042   13.896  0.042   UVOT
2017-06-11.96     2457916.46      -9.56      13.845  0.042   13.564  0.042   13.588  0.044   13.834  0.044   UVOT
2017-06-15.11     2457919.61      -6.49      13.802  0.042   13.479  0.042   13.419  0.042   13.604  0.042   UVOT
2017-06-15.38     2457919.88      -6.24      13.778  0.043   13.492  0.042   13.401  0.043   13.590  0.043   UVOT
2017-06-16.28     2457920.78      -5.36      13.667  0.042   13.356  0.041   13.303  0.042   13.537  0.043   UVOT
2017-06-18.13     2457922.63      -3.56      13.677  0.042   13.306  0.042   13.256  0.042   13.431  0.043   UVOT
2017-06-18.36     2457922.86      -3.34      13.662  0.042   13.294  0.041   13.207  0.042   13.444  0.041   UVOT
2017-06-20.03     2457924.53      -1.72      13.732  0.044   13.437  0.042   13.272  0.044   13.386  0.044   UVOT
2017-06-20.33     2457924.83      -1.43      13.788  0.042   13.393  0.041   13.274  0.042   13.415  0.041   UVOT
2017-06-21.66     2457926.16      -0.14      13.930  0.046      NaN    NaN      NaN    NaN      NaN    NaN   UVOT
2017-06-22.71     2457927.21       0.88      13.970  0.042   13.545  0.041   13.379  0.041   13.456  0.039   UVOT
2017-06-24.71     2457929.21       2.82      14.127  0.043   13.706  0.041   13.509  0.042   13.543  0.040   UVOT
2017-06-28.53     2457933.03       6.52      14.438  0.050   14.059  0.046   13.771  0.048   13.617  0.046   UVOT
2017-06-28.73     2457933.23       6.72      14.533  0.052   14.123  0.048   13.795  0.048   13.594  0.047   UVOT
2017-06-30.52     2457935.02       8.45      14.642  0.044   14.214  0.042   13.884  0.042   13.674  0.038   UVOT
2017-06-30.98     2457935.48       8.91      14.615  0.045   14.278  0.043   13.917  0.043   13.699  0.039   UVOT
2017-07-03.38     2457937.88      11.23      14.711  0.042   14.440  0.042   14.034  0.041   13.755  0.037   UVOT
2017-07-04.14     2457938.64      11.97      14.776  0.050   14.492  0.047   14.088  0.047   13.797  0.043   UVOT


==> anc/zJHK.txt <==
         Date             JD      Phase           z    err        J    err        H    err        K    err   Inst
2017-05-31.90     2457905.40     -20.29      16.641  0.041      NaN    NaN      NaN    NaN      NaN    NaN     LT
2017-06-02.94     2457907.44     -18.30         NaN    NaN   16.013  0.072   15.555  0.229   15.860  0.250     NC
2017-06-05.94     2457910.44     -15.39      16.255  0.051      NaN    NaN      NaN    NaN      NaN    NaN     LT
2017-06-11.90     2457916.40      -9.61      15.903  0.044      NaN    NaN      NaN    NaN      NaN    NaN     LT
2017-06-19.92     2457924.42      -1.83      15.604  0.053      NaN    NaN      NaN    NaN      NaN    NaN     AF
2017-06-20.96     2457925.46      -0.82         NaN    NaN   14.852  0.114   14.705  0.261   14.821  0.355     NC
2017-06-24.93     2457929.43       3.03      15.543  0.067      NaN    NaN      NaN    NaN      NaN    NaN     AF
2017-07-01.89     2457936.39       9.79      15.402  0.058      NaN    NaN      NaN    NaN      NaN    NaN     AF
2017-07-03.90     2457938.40      11.74         NaN    NaN   14.700  0.200   14.700  0.250   14.120  0.300     NC

